On the dice loss gradient and the ways to mimic it

In the past few years, in the context of fully-supervised semantic segmentation, several losses -- such as cross-entropy and dice -- have emerged as de facto standards to supervise neural networks. The Dice loss is an interesting case, as it comes from the relaxation of the popular Dice coefficient; one of the main evaluation metric in medical imaging applications. In this paper, we first study theoretically the gradient of the dice loss, showing that concretely it is a weighted negative of the ground truth, with a very small dynamic range. This enables us, in the second part of this paper, to mimic the supervision of the dice loss, through a simple element-wise multiplication of the network output with a negative of the ground truth. This rather surprising result sheds light on the practical supervision performed by the dice loss during gradient descent. This can help the practitioner to understand and interpret results while guiding researchers when designing new losses.

==> figures/grad_fig.py <==
#!/usr/bin/env python3.7

from subprocess import call

# import torch
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.colors import SymLogNorm
from mpl_toolkits.axes_grid1 import make_axes_locatable


def class2one_hot(seg: np.ndarray, K: int) -> np.ndarray:
        # print("Np enters")
        """
        Seems to be blocking here when using multi-processing.
        Don't know why, so for now I'll re-implement the same function in numpy
        which should be faster anyhow, but can introduce inconsistencies in the code
        so need to be careful.
        """
        b, *img_shape = seg.shape
        res = np.zeros((b, K, *img_shape), dtype=np.int64)
        np.put_along_axis(res, seg[:, None, ...], 1, axis=1)

        return res


def noise(arr: np.ndarray) -> np.ndarray:
    # noise_level: int = np.random.randint(30)
    to_add = np.random.normal(-0.5, 0.5, arr.shape)
    print(to_add.min(), to_add.max())

    return (arr + to_add).clip(0, 1)


if __name__ == "__main__":
    fontsize = 20
    DPI = 200
    matplotlib.rc('font', **{'size': fontsize})
    matplotlib.rc('text', usetex=True)

    gt = np.load("gt.npy")
    img = np.load("img.npy")
    softmax = np.load("softmax.npy")

    W, H = img.shape
    assert img.shape == gt.shape == softmax.shape

    noisy_softmax = noise(softmax)
    del softmax

    fg_pred = noisy_softmax
    bg_pred = (1 - noisy_softmax)

    assert fg_pred.shape == gt.shape
    inter = (fg_pred * gt).sum()
    union = (fg_pred.sum() + gt.sum())

    n_inter = ((1 - fg_pred) * (1 - gt)).sum()
    n_union = ((1 - fg_pred).sum() + (1 - gt).sum())

    dice_grad = -2 * (gt * union - inter) / (union**2) - 2 * ((1 - gt) * n_union - n_inter) / (n_union**2)
    dicedb = np.log10(np.abs(dice_grad).max() / np.abs(dice_grad).min())
    print(f"{dicedb=}")

    l2_grad = 2 * (noisy_softmax - gt)

    ce_grad = - (1 - gt) / ((1 - noisy_softmax) + 1e-10) - (gt) / ((noisy_softmax) + 1e-10)
    cedb = np.log10(np.abs(ce_grad).max() / np.abs(ce_grad).min())
    print(f"{cedb=}")
    print(f"{ce_grad.min()=}, {ce_grad.max()=}")

    vnet_union_fg = (fg_pred**2 + gt**2).sum()
    vnet_union_bg = (bg_pred**2 + gt**2).sum()
    vnet_grad = -2 * (gt * vnet_union_fg - 2 * inter * fg_pred) / vnet_union_fg**2
    vnet_grad -= -2 * ((1 - gt) * vnet_union_bg - 2 * inter * bg_pred) / vnet_union_bg**2
    vnetdb = np.log10(np.abs(vnet_grad).max() / np.abs(vnet_grad).min())
    print(f"{vnetdb=}")
    print(f"{vnet_grad.min()=}, {vnet_grad.max()=}")

    # Labels figure with img
    # fig = plt.figure(figsize=(12, 9))
    fig = plt.figure()
    # plt.imshow(img, cmap="gray")
    im = plt.imshow(gt, cmap='jet', interpolation='nearest', alpha=1)
    plt.axis('off')
    plt.colorbar(im, ticks=[0, 1])
    plt.savefig("labels.png", dpi=DPI)
    fig.tight_layout()
    del fig

    # Softmax predictions
    fig = plt.figure()
    im = plt.imshow(fg_pred, cmap='jet', vmin=0, vmax=1, interpolation='nearest')
    plt.axis('off')
    plt.colorbar(im, ticks=[0, 1])
    plt.savefig("softmax.png", dpi=DPI)
    fig.tight_layout()
    del fig

    # DSC grad
    fig = plt.figure()
    im = plt.imshow(dice_grad, cmap='jet', interpolation='nearest', vmin=dice_grad.min(), vmax=dice_grad.max())
    plt.axis('off')
    plt.colorbar(im)
    plt.savefig("dsc_grad.png", dpi=DPI)
    fig.tight_layout()
    del fig

    # L2 grad
    fig = plt.figure()
    im = plt.imshow(l2_grad, cmap='jet', interpolation='nearest', vmin=-2, vmax=2)
    plt.axis('off')
    plt.colorbar(im)
    plt.savefig("l2_grad.png", dpi=DPI)
    fig.tight_layout()
    del fig

    # vnet grad
    fig = plt.figure()
    im = plt.imshow(vnet_grad, cmap='jet', interpolation='nearest', vmin=vnet_grad.min(), vmax=vnet_grad.max())
    plt.axis('off')
    plt.colorbar(im)
    plt.savefig("vnet_grad.png", dpi=DPI)
    fig.tight_layout()
    del fig

    # CE grad
    fig = plt.figure()
    # im = plt.imshow(ce_grad, cmap='jet', interpolation='nearest', vmin=ce_grad.min(), vmax=0)
    im = plt.imshow(ce_grad, cmap='jet', interpolation='nearest', norm=SymLogNorm(linthresh=0.03,
                                                                                  vmin=ce_grad.min(),
                                                                                  # vmax=ce_grad.max(
                                                                                  vmax=0))
    plt.axis('off')
    plt.colorbar(im, ticks=[-10**10, -10**5, 0, 10**5, 10**10])
    plt.savefig("ce_grad.png", dpi=DPI)
    fig.tight_layout()
    del fig

    # Trimming
    call(["mogrify", "-trim", "labels.png",
                              "softmax.png",
                              "dsc_grad.png",
                              "vnet_grad.png",
                              "l2_grad.png",
                              "ce_grad.png"])

